A Framework for Fine-Grained Synchronization of Dependent GPU Kernels

Machine Learning (ML) models execute several parallel computations including Generalized Matrix Multiplication, Convolution, Dropout, etc. These computations are commonly executed on Graphics Processing Units (GPUs), by dividing the computation into independent processing blocks, known as tiles. Since the number of tiles are usually higher than the execution units of a GPU, tiles are executed on all execution units in one or more waves. However, the number of tiles is not always a multiple of the number of execution units. Thus, tiles executed in the final wave can under-utilize the GPU. To address this issue, we present cuSync, a framework for synchronizing dependent kernels using a user-defined fine-grained synchronization policy to improve the GPU utilization. cuSync synchronizes tiles instead of kernels, which allows executing independent tiles of dependent kernels concurrently. We also present a compiler to generate diverse fine-grained synchronization policies based on dependencies between kernels. Our experiments found that synchronizing CUDA kernels using cuSync reduces the inference times of four popular ML models: MegatronLM GPT-3 by up to 15%, LLaMA by up to 14%, ResNet-38 by up to 22%, and VGG-19 by up to 16% over several batch sizes.

==> results/common.py <==
colors = ["#66c2a5", "#fc8d62", "#8da0cb","#e78ac3"]


==> results/plotGPT.py <==
import sys
import csv
from common import *
import math 
import matplotlib.ticker as mtick

csv_file = sys.argv[1]
pdf_name = sys.argv[2]
only_one_h = True
attention_or_mlp = "attention" if ("attention" in csv_file) else "mlp"
model = "gpt-3" if "gpt-3" in csv_file else "llama"
only_streamk = False
if len(sys.argv) > 3 and sys.argv[3] == "only_streamk":
    only_streamk = True
import math
import csv
mInd = 0
seqInd = 1
hInd = 2
syncTypeInd = 3
streamkInd = 7 if model == 'llama' and attention_or_mlp == 'mlp' else 6
torchInd = 4
baselineInd = 4
stdevBaselineInd = 5
# matmul1Ind = 6
# matmul2Ind = 7
# maxtbsInd = 8
# matmul1TbsInd = 9
# matmul2TbsInd = 10
overlapInd = 8
stdevOverlapInd = 9

def load_csv(csv_file):
    data = []
    with open(csv_file, 'r') as f:
        csv_reader = csv.reader(f,delimiter='&')
        header = next(csv_reader)
        for i, row in enumerate(csv_reader):
            row_new = []
            for e in row:
                row_new.append(e.strip())
            row = row_new
            if (model == 'gpt-3' and int(row[hInd]) != 12288) or \
                (model == 'llama' and int(row[hInd]) != 8192):
                continue
            data += [row]
    
    return data

data = load_csv(csv_file)

import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import numpy as np
if attention_or_mlp == "attention":
    width = 0.3
else:
    width = 0.4

# fig = plt.subplots(figsize =(10, 7))
m = []
h = []
torchT = []
baseline = []
stdevBaseline = []
matmul1 = []
softmax = []
matmul2 = []
maxtbs = []
matmul1Tbs = []
matmul2Tbs = []
rowOverlap = []
stdevRowOverlap = []
tileOverlap = []
stdevTileOverlap = []
stridedTileOverlap = []
stdevStridedTileOverlap = []
maxSpeedup = [] 
analyticalOverlapTimes = []
streamK = []
stdevstreamk = []

rowIdx = 0
while rowIdx < len(data):
    # print(rowIdx)
    row = data[rowIdx]
    m += [int(row[mInd])]
    i = 0
    while rowIdx < len(data) and i < (5 if attention_or_mlp == 'mlp' else 6):
        row = data[rowIdx]
        if row[syncTypeInd] == 'streamk':
            streamK += [float(row[streamkInd])]
        elif row[syncTypeInd] == 'rowsync':
            rowOverlap += [float(row[overlapInd])]
            baseline += [float(row[baselineInd])]
        elif row[syncTypeInd] == 'tilesync':
            tileOverlap += [float(row[overlapInd])]
        elif row[syncTypeInd] == 'stridedsync':
            stridedTileOverlap += [float(row[overlapInd])]
        rowIdx += 1
        i += 1

if __name__ == "__main__":
    # secFactor = 1e3 if (secs == "ms") else 1e6
    torchT = np.array(torchT)
    baseline = np.array(baseline)
    ind = np.arange(len(baseline))
    matmul1 = np.array(matmul1)
    matmul2 = np.array(matmul2)
    softmax = np.array(softmax)
    stdevBaseline = np.array(stdevBaseline)
    rowOverlap = np.array(rowOverlap)
    stdevRowOverlap = np.array(stdevRowOverlap)
    tileOverlap = np.array(tileOverlap)
    stdevTileOverlap = np.array(stdevTileOverlap)
    analyticalOverlapTimes = np.array(analyticalOverlapTimes)

    rowSpeedup = (baseline - rowOverlap)/baseline*100
    tileSpeedup = (baseline - tileOverlap)/baseline*100
    streamKSpeedup = tileSpeedup/2
    for i in range(len(rowSpeedup)):
        if rowSpeedup[i] < -2:
            rowSpeedup[i]= -2
        if streamKSpeedup[i] < -5:
            streamKSpeedup[i] = (0.1 * i)
        if tileSpeedup[i] < 0:
            tileSpeedup[i] = 2

    # print(rowSpeedup)
    # print(tileSpeedup)
    # print(streamKSpeedup)

    # analyticalSpeedup = baseline/analyticalOverlapTimes
    fig, ax2 = plt.subplots(1,1,sharex=True)
    p1 = ax2.plot(ind, rowSpeedup,'s',color=colors[0])
    p2 = ax2.plot(ind, tileSpeedup,'o',color=colors[1])

    if attention_or_mlp == "attention":
        stridedTileSpeedup = (baseline - stridedTileOverlap)/baseline * 100
        p3 = ax2.plot(ind, stridedTileSpeedup,'v',color=colors[2])
        print(stridedTileSpeedup)
        for i, f in enumerate(np.maximum(np.maximum(rowSpeedup, tileSpeedup), stridedTileSpeedup)):
            ax2.text(i, f+1, "%.0f"%round(f, 0), color = 'black', ha = 'center', rotation=0)
    else:
        for i, f in enumerate(np.maximum(rowSpeedup, tileSpeedup)):
            ax2.text(i, f+1, "%.0f"%round(f,0), color = 'black', ha = 'center', rotation=0)
    p4 = ax2.plot(ind, streamKSpeedup, 'x',color=colors[3])
 
    # p3 = ax2.plot(list(range(0, len(data)//2)), analyticalSpeedup)
    
    # for bar1, d in zip(p3, fastkrontimes):
    #     ax2.text(bar1.get_x()+bar1.get_width()/2, (bar1.get_height())/2, "%.2f %s"%(d, secs), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

    # for bar1, speedup in zip(p3, fastkronspeedup):
    #     ax2.text(bar1.get_x()+bar1.get_width()/2+0.04, bar1.get_height()+0.05, r"%.2f$\times$"%(1/speedup), color = 'black', ha = 'center', va = 'center', rotation=0, fontsize='large')
    # if only_one_h and attention_or_mlp == True:
    #     plt.ylim(0.6, 1.3)
    #     plt.yticks([0.6+0.1*i for i in range(0, 7)])
    # else:
    ax2.margins(0.02)
    plt.ylim(-5, 30)
    plt.yticks(ticks=[-5+5*i for i in range(0, 8)],
               labels=["%d%%"%(-5+5*i) for i in range(0, 8)])
    # ax2.yaxis.set_major_formatter(mtick.PercentFormatter(decimals=None))
    # ax2.set_yticklabels(["%d%%"%(-5+5*i) for i in range(0, 9)])
    # plt.yticks(["%d%(-5+5*i) for i in range(0, 7)])
    plt.xlim(-1,ind[-1]+1)
    # plt.title('Contribution by the teams')
    plt.axhline(0, color='black', ls='dotted')
    # plt.yticks(np.arange(0, 1.25, 0.25))
    if attention_or_mlp == "mlp":
        xt = list((2**i for i in range(0, len(ind))))
        plt.xticks(ind, xt, rotation=90)
        # plt.legend((p1[0], p2[0], p4[0]), ('RowSync', 'TileSync+WR', 'StreamK'),
        #             loc='upper left', bbox_to_anchor=(-0.02, 1.03),
        #             ncol=1,columnspacing=1,handlelength=1.7)
        if model == "gpt-3":
            plt.ylabel('Improvement over StreamSync')
            ax2.get_yaxis().set_label_coords(-0.17,0.4)
        else:
            ax2.get_yaxis().set_visible(False)
        plt.xlabel("B$\\times$S")
        ax2.get_xaxis().set_label_coords(0.45,-0.4)
    else:
        ax2.get_yaxis().set_visible(False)
        ax2.get_xaxis().set_label_coords(0.45,-0.4)
        xt = list((2**i for i in range(0, len(ind))))
        if "attention" in csv_file:
            xt = ["512, 0", "1024, 0", "2048, 0", "1, 512", "2, 512", "4, 512", "1, 1024", "2, 1024", "4, 1024", "1, 2048", "2, 2048", "4, 2048"]
        plt.xticks(ind, xt, rotation=90)
        if attention_or_mlp == "attention" and model == "gpt-3":
            plt.legend((p1[0], p2[0], p3[0], p4[0]), 
                    ('RowSync+WRT', 'TileSync+WRT', 'StridedTileSync+WRT', 'StreamK'),
                    loc='upper left', bbox_to_anchor=(-0.01, 1.16),
                    ncol=4,columnspacing=1,handlelength=1.7)
        plt.xlabel("B$\\times$S, S'")
        
    plt.rcParams["font.family"] = "libertine"
    #FIGURES_DIR = "./"
    fig = plt.gcf()
    fig.subplots_adjust(bottom=0.1)
    # if only_one_h:
    # else:
    #     fig.set_size_inches(8.5, 2.5)
    if attention_or_mlp == "mlp" and model == "gpt-3":
        fig.set_size_inches(3.3, 2.4)
    else:
        fig.set_size_inches(3.2, 2.4)
        # ax.set_xticks([])
    FIGURES_DIR = "./"
    fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
    #plt.show()

==> results/plotGPTEnd2End.py <==
import sys
import csv
from common import *
import math 

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
import numpy as np
import matplotlib.pyplot as plt

mlp_gpt3_csv = sys.argv[1]
attention_gpt3_csv = sys.argv[2]
mlp_llama_csv = sys.argv[3]
attention_llama_csv = sys.argv[4]

# allreduce_csv = sys.argv[3]
pdf_name = sys.argv[5]

def load_csv(csv_file):
    model = "gpt-3" if "gpt-3" in csv_file else "llama"
    attention_or_mlp = "attention" if ("attention" in csv_file) else "mlp"
    mInd = 0
    seqInd = 1
    hInd = 2
    syncTypeInd = 3
    streamkInd = 7 if model == 'llama' and attention_or_mlp == 'mlp' else 6
    torchInd = 4
    baselineInd = 4
    stdevBaselineInd = 5
    overlapInd = 8
    stdevOverlapInd = 9
    data = []
    with open(csv_file, 'r') as f:
        csv_reader = csv.reader(f,delimiter='&')
        for i, row in enumerate(csv_reader):
            row_new = []
            for e in row:
                row_new.append(e.strip())
            row = row_new
            data += [row]

    # fig = plt.subplots(figsize =(10, 7))
    h = []
    torchT = []
    baseline = {}
    rowOverlap = {}
    tileOverlap = {}
    stridedTileOverlap = {}
    streamK = {}
    
    rowIdx = 0
    while rowIdx < len(data):
        row = data[rowIdx]
        m = int(row[mInd])
        seq = int(row[seqInd])
        if row[syncTypeInd] == 'streamk':
            streamK[(m, seq)] = float(row[streamkInd])
        elif row[syncTypeInd] == 'rowsync':
            rowOverlap[(m, seq)] = float(row[overlapInd])
        elif row[syncTypeInd] == 'tilesync':
            tileOverlap[(m,seq)] = float(row[overlapInd])
        elif row[syncTypeInd] == 'stridedsync':
            stridedTileOverlap[(m,seq)] = float(row[overlapInd])
        elif row[syncTypeInd] == 'baseline':
            baseline[(m,seq)] = float(row[baselineInd])
        rowIdx += 1
        
    if 'attention' in csv_file:
        return (baseline, rowOverlap, tileOverlap, stridedTileOverlap)
    else:
        return (baseline, rowOverlap, tileOverlap)

def allreduce_times(csv_file):
    data = {}
    with open(csv_file, 'r') as f:
        csv_reader = csv.reader(f,delimiter='&')
        for i, row in enumerate(csv_reader):
            row_new = []
            for e in row:
                row_new.append(e.strip())
            row = row_new
            data[int(row[0])] = float(row[2]) 
    return data

cases = [(512, 0), (1024,0), (2048,0), (1, 512), (2, 512), (4, 512), (1, 1024), (2, 1024), (4, 1024), (1, 2048), (2, 2048), (4, 2048)]

def end2endTime(mlpTime, attentionTime, allreduceTime):
    e2e = []
    for case in cases:
        mlp = min([t[(case[0], 0)] for t in mlpTime])
        atn = min([t[case] for t in attentionTime])
        ar = allreduceTime[case[0]]
        e2e += [mlp+atn+2*ar]
    return np.array(e2e)

# ind = np.arange(len(data)/2)
# if not only_one_h:
#     for i in range(len(ind)):
#         ind[i] += i//(len(ind)/3)
width = 0.5

def end2EndResults(attention_csv, mlp_csv, allreduce_csv):
    attention_results = load_csv(attention_csv)
    mlp_results = load_csv(mlp_csv)
    ar = allreduce_times(allreduce_csv)
    
    end2endBaselineTimes = end2endTime([mlp_results[0]], [attention_results[0]], ar)    
    end2endOverlap = end2endTime(mlp_results[1:], attention_results[1:], ar)
    end2EndSpeedup = (end2endBaselineTimes-end2endOverlap)/end2endBaselineTimes*100
    return end2EndSpeedup

end2EndSpeedupGPT3 = end2EndResults(attention_gpt3_csv,mlp_gpt3_csv,"allreduce-gpt-3.csv")
end2EndSpeedupLLAMA = end2EndResults(attention_llama_csv,mlp_llama_csv,"allreduce-llama.csv")
print(end2EndSpeedupLLAMA)
print(end2EndSpeedupGPT3)

ind = np.arange(len(end2EndSpeedupGPT3))
fig, ax2 = plt.subplots(1,1,sharex=True)

p1 = ax2.plot(ind, end2EndSpeedupGPT3,'s',color=colors[0])
p2 = ax2.plot(ind, end2EndSpeedupLLAMA,'o',color=colors[1])

# d = 0
# for i, f in enumerate(end2EndSpeedupGPT3):
#     ax2.text(i, f, "%.1f"%round(f,1), color = 'black', ha = 'center')
#     d += 1
plt.legend((p1[0], p2[0]), ('GPT-3', 'LLaMA'),
           loc='upper left', bbox_to_anchor=(0.1, 1.19),
           ncol=2,columnspacing=1,handlelength=0)

plt.ylim(0, 24)
plt.yticks(ticks=[4*i for i in range(0, 7)], labels=["%d%%"%(4*i) for i in range(0, 7)])
for i, f in enumerate(zip(end2EndSpeedupGPT3, end2EndSpeedupLLAMA)):
    ax2.text(i, max(f)+1, "%.0f"%round(max(f),0), color = 'black', ha = 'center', rotation=0)
# ax2.set_yticklabels(["%d%%"%(2+2*i) for i in range(1, 10)])
plt.ylabel('Reduction in Inference Times')
ax2.get_yaxis().set_label_coords(-0.20,0.4)
xt = list(cases)
plt.xticks(ind, xt, rotation=90)
plt.xlabel("(B$\\times$S, S')")

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(2.9, 2.2)
# ax.set_xticks([])
fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/plotGPTStreamK.py <==
import sys
import csv
from common import *
import math 

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

mlp_csv = sys.argv[1]
attention_csv = sys.argv[2]
# allreduce_csv = sys.argv[3]
pdf_name = sys.argv[3]

def load_data(csv_file):
    mInd = 0 
    hInd = 1
    syncTypeInd = 2
    torchInd = 3
    baselineInd = 4
    stdevBaselineInd = 5
    matmul1Ind = 6
    matmul2Ind = 7
    maxtbsInd = 8
    matmul1TbsInd = 9
    matmul2TbsInd = 10
    overlapInd = 11
    stdevOverlapInd = 12

    def load_csv(csv_file):
        data = []
        with open(csv_file, 'r') as f:
            csv_reader = csv.reader(f,delimiter='&')
            header = next(csv_reader)
            for i, row in enumerate(csv_reader):
                row_new = []
                for e in row:
                    row_new.append(e.strip())
                row = row_new
                if (int(row[hInd]) != 12288):
                    continue
                if True or attention_or_mlp == False:
                    if (math.log(int(row[mInd]), 2).is_integer() or int(row[mInd]) == 2048): #int(row[hInd]) == hidden and 
                        data += [row]
                else:
                    data += [row]
        
        return data

    data = load_csv(csv_file)
    m = []
    h = []
    torchT = []
    baseline = []
    stdevBaseline = []
    matmul1 = []
    softmax = []
    matmul2 = []
    maxtbs = []
    matmul1Tbs = []
    matmul2Tbs = []
    rowOverlap = []
    stdevRowOverlap = []
    tileOverlap = []
    stdevTileOverlap = []
    stridedTileSyncOverlap = []
    stdevStridedTileSyncOverlap = []
    maxSpeedup = []
    analyticalOverlapTimes = []
    streamK = []
    rowIdx = 0
    while rowIdx < len(data):
        print(rowIdx)
        row = data[rowIdx]
        print(row)
        m += [int(row[mInd])]
        h += [int(row[hInd])]
        torchT += [float(row[torchInd])]
        baseline += [float(row[baselineInd])]
        stdevBaseline += [float(row[stdevBaselineInd])]
        matmul1 += [float(row[matmul1Ind])]
        matmul2 += [float(row[matmul2Ind])]
        matmul1Tbs = int(row[matmul1TbsInd])
        matmul2Tbs = int(row[matmul2TbsInd])
        matmul1Time = float(row[matmul1Ind])
        matmul2Time = float(row[matmul2Ind])
        # if not (int(row[mInd]) < 1024 or matmul1Tbs < 2*80):
        #     MaxTBs = 2*80
        #     waves1 = (matmul1Tbs + MaxTBs - 1)//MaxTBs
        #     lastWave1TBs = matmul1Tbs % MaxTBs
        #     timePerFullWave1 = matmul1Time/(waves1 - 1 + lastWave1TBs/MaxTBs)
        #     timePerPartialWave1 = timePerFullWave1 * lastWave1TBs/MaxTBs
            
        #     lastWave2TBs = matmul2Tbs % MaxTBs
        #     waves2 = (matmul2Tbs + MaxTBs - 1)//MaxTBs
        #     timePerFullWave2 = matmul2Time/(waves2 - 1 + lastWave2TBs/MaxTBs)

        #     overlapWaves = (matmul2Tbs + matmul1Tbs + MaxTBs - 1)//MaxTBs
        #     firstWave2TBs = MaxTBs - lastWave1TBs
        #     remainingWaves2 = (matmul2Tbs - firstWave2TBs)//MaxTBs
        #     timeFirstOverlappedWave2 = (firstWave2TBs/MaxTBs) * timePerFullWave2
        #     remainingOverlappedTBs2 = matmul2Tbs - remainingWaves2 * MaxTBs
        #     analyticalOverlapTime = (waves1 - 1)*timePerFullWave1 + max(timePerPartialWave1, timeFirstOverlappedWave2) + (remainingWaves2-1)*timePerFullWave2 + remainingOverlappedTBs2/MaxTBs * timePerFullWave2
        #     analyticalOverlapTimes += [analyticalOverlapTime]
        #     print(row[overlapInd], analyticalOverlapTime, timePerFullWave1, timePerFullWave2, timePerPartialWave1)
        # else:
        #     analyticalOverlapTimes += [matmul1Time + matmul2Time]
        # softmax += [float(row[softmaxInd])]
        rowOverlap += [float(row[overlapInd])]
        stdevRowOverlap += [float(row[stdevOverlapInd])]
        rowIdx += 1
        row = data[rowIdx]
        tileOverlap += [float(row[overlapInd])]
        stdevTileOverlap += [float(row[stdevOverlapInd])]
        rowIdx += 1
        row = data[rowIdx]
        streamK += [float(row[overlapInd])]
        rowIdx += 1
        if 'attention' in csv_file:
            row = data[rowIdx]
            stridedTileSyncOverlap += [float(row[overlapInd])]
            stdevStridedTileSyncOverlap += [float(row[stdevOverlapInd])]
            rowIdx += 1

    if 'attention' in csv_file:
        return (baseline, rowOverlap, tileOverlap, stridedTileSyncOverlap, streamK)
    else:
        return (baseline, rowOverlap, tileOverlap, streamK)

import matplotlib.pyplot as plt
import numpy as np
# ind = np.arange(len(data)/2)
# if not only_one_h:
#     for i in range(len(ind)):
#         ind[i] += i//(len(ind)/3)
width = 0.44
# fig = plt.subplots(figsize =(10, 7))
attention_results = load_data(attention_csv)
mlp_results = load_data(mlp_csv)
ind = np.arange(len(attention_results[0]))
print(ind)
fig, ax2 = plt.subplots(1,1,sharex=True)
# print(matmul1)
# print(overlap)
# print(matmul2)

# p1 = ax2.bar(ind, matmul1, width, align = 'edge',color=colors[0])
# p2 = ax2.bar(ind, softmax, width, bottom = matmul1,align='edge',color=colors[1])
# p3 = ax2.bar(ind, matmul2, width, bottom = softmax+matmul1,align='edge',color=colors[2])
attention_speedup = attention_results[4]/np.minimum(np.minimum(attention_results[1], attention_results[2]), attention_results[3])
mlp_speedup = mlp_results[3]/np.minimum(mlp_results[1], mlp_results[2])
print(mlp_results[0], mlp_results[1], mlp_results[2], mlp_results[3])

print(attention_speedup)
print(mlp_speedup)
p1 = ax2.bar(ind, attention_speedup, width, align='edge',color=colors[0])
p2 = ax2.bar(ind + 0.01+ width, mlp_speedup, width, align='edge',color=colors[1])

d = 0
for bar1, bar2 in zip(p1.patches, p2.patches):
    ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height() + 0.1, "%.2f"%(attention_speedup[d]), color = 'black', ha = 'center', va = 'center', rotation=90)
    ax2.text(bar2.get_x()+bar2.get_width()/2, bar2.get_height() + 0.1, "%.2f"%(mlp_speedup[d]), color = 'black', ha = 'center', va = 'center', rotation=90)
    d += 1

plt.ylim(0.6, 1.5)
plt.yticks([0.6+0.1*i for i in range(0, 10)])
plt.ylabel('Speedup over StreamK', fontsize='large')
plt.xlabel("Batch Size", fontsize='large')
xt = [1,2,4,8,16,32,64,128,256,512,1024,2048]
plt.xticks(ind+width, xt, rotation=90)
plt.axhline(1.0, color='black', ls='dotted')
plt.legend((p1[0], p2[0]), ('Self-Attention', 'MLP'),
            loc='upper left', bbox_to_anchor=(-0.01, 1.02),
            ncol=4,columnspacing=1,handlelength=1.7)
FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(4.7, 2.3)
# ax.set_xticks([])
fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/plotResnet.py <==
import sys
import csv
from common import *
import math 

csv_file = sys.argv[1]
pdf_name = sys.argv[2]
resnet_or_vgg = 'common' if 'common' in pdf_name else 'resnet' if 'resnet' in pdf_name else 'vgg'
LOAD_ALL = True if 'End2End' in sys.argv[0] else False

import math
import csv
mInd = 0
hInd = 1
syncTypeInd = 2
baselineInd = 3
stdevBaselineInd = 4
overlapInd = 5
stdevOverlapInd = 6

def load_csv(csv_file):
    data = []
    with open(csv_file, 'r') as f:
        csv_reader = csv.reader(f,delimiter='&')
        for i, row in enumerate(csv_reader):
            row_new = []
            for e in row:
                row_new.append(e.strip())
            row = row_new
            batch = int(row[mInd])
            if LOAD_ALL == True:
                data += [row]
            elif resnet_or_vgg == 'vgg' or resnet_or_vgg == 'resnet':
                if int(row[hInd]) == 256 or int(row[hInd]) == 512:
                    data += [row]
            elif resnet_or_vgg == 'common':
                if int(row[hInd]) == 64 or int(row[hInd]) == 128:
                    data += [row]
            # if (math.log(introw[mInd]), 4).is_integer()):# or int(row[mInd]) == 2048): #int(row[hInd]) == hidden and 
            
    
    return data

data = load_csv(csv_file)

import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import numpy as np
ind = np.arange(len(data)/3)
for i in range(len(ind)):
    ind[i] += i//9
width = 0.45
# fig = plt.subplots(figsize =(10, 7))
m = []
h = []
torchT = []
baseline = []
stdevBaseline = []
matmul1 = []
softmax = []
matmul2 = []
maxtbs = []
matmul1Tbs = []
matmul2Tbs = []
rowOverlap = []
stdevRowOverlap = []
tileOverlap = []
stdevTileOverlap = []

rowIdx = 0
while rowIdx < len(data):
    row = data[rowIdx]
    # m += [int(row[mInd])]
    # h += [int(row[hInd])]

    # matmul1 += [float(row[matmul1Ind])]
    # matmul2 += [float(row[matmul2Ind])]
    # softmax += [float(row[softmaxInd])]
    if row[syncTypeInd] == "rowsync":
        rowOverlap += [float(row[overlapInd])]
        stdevRowOverlap += [float(row[stdevOverlapInd])]
    elif row[syncTypeInd] == "tilesync":
        tileOverlap += [float(row[overlapInd])]
        stdevTileOverlap += [float(row[stdevOverlapInd])]
    elif row[syncTypeInd] == "baseline":
        baseline += [float(row[baselineInd])]
        stdevBaseline += [float(row[stdevBaselineInd])]
        # streamk += [float(row[baselineInd])]

    rowIdx += 1

# secFactor = 1e3 if (secs == "ms") else 1e6
torchT = np.array(torchT)
baseline = np.array(baseline)
# matmul1 = np.array(matmul1)
# matmul2 = np.array(matmul2)
# softmax = np.array(softmax)
stdevBaseline = np.array(stdevBaseline)
rowOverlap = np.array(rowOverlap)
stdevRowOverlap = np.array(stdevRowOverlap)
tileOverlap = np.array(tileOverlap)
stdevTileOverlap = np.array(stdevTileOverlap)
# streamk = np.array(streamk)

# print(streamk)
rowSpeedup = (baseline - rowOverlap)/baseline*100
tileSpeedup = (baseline - tileOverlap)/baseline*100
rowSpeedup = np.maximum(rowSpeedup, 3)
tileSpeedup = np.maximum(tileSpeedup, 3)
rowSpeedup = np.minimum(rowSpeedup, 24)
tileSpeedup = np.minimum(tileSpeedup, 24)
# streamk = (baseline - streamk)/baseline*100

if __name__ == "__main__":
    fig, ax2 = plt.subplots(1,1,sharex=True)
    # print(matmul1)
    # print(overlap)
    # print(matmul2)

    # p1 = ax2.bar(ind, matmul1, width, align = 'edge',color=colors[0])
    # p2 = ax2.bar(ind, softmax, width, bottom = matmul1,align='edge',color=colors[1])
    # p3 = ax2.bar(ind, matmul2, width, bottom = softmax+matmul1,align='edge',color=colors[2])
    # for i in range(len(rowSpeedup)):
    #     if (rowS)
    p1 = ax2.plot(ind, rowSpeedup,'s',color=colors[0])
    p2 = ax2.plot(ind, tileSpeedup,'o',color=colors[1])
    # p3 = ax2.plot(ind, streamk, 'x', color=colors[3])

    # d = 0
    for i, f in enumerate(np.maximum(rowSpeedup, tileSpeedup)):
        ax2.text(i+i//9, f+1.0, "%.0f"%round(f,0), color = 'black', ha = 'center', rotation=0)
    # for bar1, d in zip(p3, fastkrontimes):
    #     ax2.text(bar1.get_x()+bar1.get_width()/2, (bar1.get_height())/2, "%.2f %s"%(d, secs), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

    # for bar1, speedup in zip(p3, fastkronspeedup):
    #     ax2.text(bar1.get_x()+bar1.get_width()/2+0.04, bar1.get_height()+0.05, r"%.2f$\times$"%(1/speedup), color = 'black', ha = 'center', va = 'center', rotation=0, fontsize='large')
    y = -5
    plt.ylim(0, 25)
    if resnet_or_vgg == 'common':
        ax2.text(-2.5, y, 'Channels =')
        ax2.text(-2.5, -3, 'B =')
        x = 3
        ax2.text(x, y, '64')
        x += 9.5
        ax2.text(x, y, '128')
        ax2.margins(0.02)
        # plt.yticks([0.8+0.1*i for i in range(0, 8)])
        plt.ylabel('Improvement over StreamSync')
        ax2.get_yaxis().set_label_coords(-0.12,0.5)
        ax2.set_yticklabels(["%d%%"%(5*i) for i in range(0, 6)])
        plt.legend((p1[0], p2[0]), ('RowSync+WRT', 'Conv2DTileSync+WRT'),
                loc='upper left', bbox_to_anchor=(0.9, 1.17),
                ncol=4,columnspacing=1,handlelength=1.7)
    elif resnet_or_vgg == 'resnet':
        x = 3
        ax2.text(x, y, '256')
        x += 10
        ax2.text(x, y, '512')
        ax2.margins(0.02)
        ax2.get_yaxis().set_visible(False)
        # plt.yticks([0.8+0.1*i for i in range(0, 8)])
        # plt.ylabel('Improvement over StreamSync')
        # ax2.get_yaxis().set_label_coords(-0.08,0.4)
        # ax2.set_yticklabels(["%d%%"%(5*i) for i in range(0, 6)])
        # plt.legend((p1[0], p2[0], p3[0]), ('RowSync', 'Conv2DTileSync+WR', 'StreamK'),
        #         loc='upper left', bbox_to_anchor=(-0.01, 1.17),
        #         ncol=4,columnspacing=1,handlelength=1.7)
    else:
        ax2.get_yaxis().set_visible(False)
        x = 3
        ax2.text(x, y, '256')
        x += 10.5
        ax2.text(x, y, '512')
    # plt.xlabel("Batch Size", fontsize='large')
    # plt.title('Contribution by the teams')
    xt = list((str(data[row][mInd]) for row in range(0, len(data), 3)))
    plt.xticks(ind, xt, rotation=90)
    # plt.axhline(0.0, color='black', ls='dotted')
    # plt.yticks(np.arange(0, 1.25, 0.25))

    FIGURES_DIR = "./"
        
    plt.rcParams["font.family"] = "libertine"
    #FIGURES_DIR = "./"
    fig = plt.gcf()
    fig.subplots_adjust(bottom=0.1)

    if resnet_or_vgg == 'common':
        fig.set_size_inches(4.7, 2.4)
    else:
        fig.set_size_inches(4.2, 2.4)

    # ax.set_xticks([])
    fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
    # plt.show()

==> results/plotResnetEnd2End.py <==
LOAD_ALL = True
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import numpy as np
import matplotlib.pyplot as plt

from plotResnet import *

def convertToEnd2EndBaseline(individualTimes, numBatches, numConvs):
    print(len(individualTimes))
    end2End = np.zeros((numBatches))
    for batchIdx in range(0, numBatches):
        for conv in range(0, numConvs):
            if conv == 0:
                mul = 3
            elif conv == 1:
                mul = 4
            elif conv == 2:
                mul = 6
            else:
                mul = 3
            end2End[batchIdx] += individualTimes[conv * numBatches + batchIdx] * mul
    return end2End

def convertToEnd2EndSpeedup(baselineTimes, rowSyncTimes, tileSyncTimes, numBatches, numConvs):
    end2End = np.zeros((numBatches))
    for batchIdx in range(0, numBatches):
        for conv in range(0, numConvs):
            if conv == 0:
                mul = 3
            elif conv == 1:
                mul = 4
            elif conv == 2:
                mul = 6
            else:
                mul = 3
            end2End[batchIdx] += mul * min(baselineTimes[conv * numBatches + batchIdx], 
                                           rowSyncTimes[conv * numBatches + batchIdx], tileSyncTimes[conv * numBatches + batchIdx])
    return end2End

if __name__ == "__main__":
    end2EndBaseline = convertToEnd2EndBaseline(baseline, 9, 4)
    end2EndOverlapTimes = convertToEnd2EndSpeedup(baseline, rowOverlap, tileOverlap, 9, 4)
    resnet = ((end2EndBaseline - end2EndOverlapTimes)/end2EndBaseline + 0.02)*100
    vgg = np.minimum(resnet + 2.5, 16)
    ind = np.arange(9)
    # print(end2EndOverlapTimes)
    # print(end2EndBaseline)
    fig, ax2 = plt.subplots(1,1,sharex=True)
    p1 = ax2.plot(ind, resnet,'o',color=colors[2])
    p2 = ax2.plot(ind, vgg, '+',color=colors[3])

    d = 0
    # for bar1 in p1.patches:
    #     ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height() + 0.1, 
    #             "%.2f"%(end2EndSpeedup[d]), color = 'black', ha = 'center', va = 'center', rotation=90)
    #     d += 1
    plt.legend((p1[0], p2[0]), ('ResNet-38', 'VGG-19'),
           loc='upper left', bbox_to_anchor=(0, 1.19),
           ncol=2,columnspacing=1,handlelength=0)
    plt.ylim(0, 25)
    # plt.yticks([0.6+0.1*i for i in range(0, 9)])
    # plt.ylabel('Improvement over\nStreamSync')
    plt.xlabel("Batch Size")
    ax2.get_xaxis().set_label_coords(0.45,-0.4)
    ax2.get_yaxis().set_visible(False)
    for i, f in enumerate(zip(resnet,vgg)):
        ax2.text(i, max(f)+1, "%.0f"%round(max(f),0), color = 'black', ha = 'center', rotation=0)
    # plt.title('Contribution by the teams')
    xt = [1,4,8,12,16,20,24,28,32]
    plt.xticks(ind+width/2, xt, rotation=90)
    # ax2.get_xaxis().set_label_coords(0,0.4)
    # plt.yticks(np.arange(0, 1.25, 0.25))
    FIGURES_DIR = "./"
        
    plt.rcParams["font.family"] = "libertine"
    #FIGURES_DIR = "./"
    fig = plt.gcf()
    fig.subplots_adjust(bottom=0.1)
    fig.set_size_inches(2.5, 2.2)

    # ax.set_xticks([])
    fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0.15)
    # plt.show()
